CLIC Higgs coupling prospects with 100 Hz operation

The staging scenario for CLIC has been updated following new studies of the beam emittance through the accelerator chain, which has resulted in higher expected luminosities, and a change in baseline to a 100 Hz repetition rate at the initial energy stage. Here, the Higgs coupling sensitivities are updated for the new staging plan.

==> figures/eftFitResults.C <==
int eftAidan()
{
  //When not using .rootrc, please uncomment the following to get the proper style.
  gROOT->ProcessLine(".L ./CLICdpStyle.C");
  CLICdpStyle();


  TStyle *clicdpStyle = gROOT->GetStyle("Plain");
  clicdpStyle->SetPadTickX(0);


  // create the histograms such that the name and the title are relevant. The name can be set to "" i.e. empty
  TH1D*h1 = new TH1D("h1","h1",10,0,10);
  // set relevant axis titles. Especially care about units
  h1->SetYTitle("Sensitivity to effective Higgs couplings [%]");
  //h1->SetXTitle("parameter #[]{unit}");

  //fill in your data
  h1->SetBarWidth(0.22);
  h1->SetBarOffset(0.17);
  h1->SetFillColor(kRed);
  h1->GetYaxis()->SetTitleSize(0.05);
  h1->GetXaxis()->SetBinLabel(1,"ZZ");
  h1->GetXaxis()->SetBinLabel(2,"WW");
  h1->GetXaxis()->SetBinLabel(3,"#gamma#gamma");
  h1->GetXaxis()->SetBinLabel(4,"Z#gamma");
  h1->GetXaxis()->SetBinLabel(5,"gg");
  h1->GetXaxis()->SetBinLabel(6,"tt");
  h1->GetXaxis()->SetBinLabel(7,"cc");
  h1->GetXaxis()->SetBinLabel(8,"bb");
  h1->GetXaxis()->SetBinLabel(9,"#tau#tau");
  h1->GetXaxis()->SetBinLabel(10,"#mu#mu");
  h1->SetBinContent(1,3.6);
  h1->SetBinContent(2,3.2);
  h1->SetBinContent(3,3.6);
  h1->SetBinContent(4,11.);
  h1->SetBinContent(5,2.3);
  h1->SetBinContent(6,3.5);
  //h1->SetBinContent(7,);
  h1->SetBinContent(8,5.3);
  h1->SetBinContent(9,3.4);
  h1->SetBinContent(10,5.5);
  h1->Draw("bar");


  TH1D* h380 = new TH1D("h380","h380",10,0,10);
  h380->SetBarWidth(0.22);
  h380->SetBarOffset(0.39);
  h380->SetFillColor(kGreen+2);
  h380->SetBinContent(1,0.3);
  h380->SetBinContent(2,0.3);
  h380->SetBinContent(3,1.3);
  h380->SetBinContent(4,9.3);
  h380->SetBinContent(5,0.9);
  h380->SetBinContent(6,3.1);
  h380->SetBinContent(7,2.1);
  h380->SetBinContent(8,0.64);
  h380->SetBinContent(9,1.0);
  h380->SetBinContent(10,4.3);
  h380->Draw("bar,same");

  TH1D* h3000 = new TH1D("h3000","h3000",10,0,10);
  h3000->SetBarWidth(0.22);
  h3000->SetBarOffset(0.61);
  h3000->SetFillColor(kGreen);
  h3000->SetBinContent(1,0.16);
  h3000->SetBinContent(2,0.14);
  h3000->SetBinContent(3,1.1);
  h3000->SetBinContent(4,2.5);
  h3000->SetBinContent(5,0.6);
  h3000->SetBinContent(6,2.1);
  h3000->SetBinContent(7,1.2);
  h3000->SetBinContent(8,0.36);
  h3000->SetBinContent(9,0.65);
  h3000->SetBinContent(10,3.5);
  h3000->Draw("bar,same");


  TLegend *legend = new TLegend(0.47,0.75,0.9,0.88,NULL,"brNDC");

  legend->SetTextAlign(12);
  legend->SetTextSize(0.025);
  legend->SetTextFont(62);

  TLegendEntry* entry1 = legend->AddEntry(h1,"HL-LHC 14 TeV (6 ab^{-1})","F");
  entry1->SetTextColor(h1->GetLineColor());
  TLegendEntry* entry2 = legend->AddEntry(h380,"HL-LHC + CLIC 350 GeV (4 ab^{-1})","F");
  entry2->SetTextColor(h380->GetLineColor());
  TLegendEntry* entry3 = legend->AddEntry(h3000,"HL-LHC + CLIC 350 GeV (4 ab^{-1})","F");
  //TLegendEntry* entry3 = legend->AddEntry(h3000,"#splitline{CLIC 350 GeV (4 ab^{-1})}{ + 1.4 TeV (2.5 ab^{-1}) + 3 TeV (5 ab^{-1})}","F");
  entry3->SetTextColor(h3000->GetLineColor());

  legend->SetFillColor(kWhite);
  legend->Draw();

  TLatex *text = new TLatex();
  text->SetTextSize(0.025);
  text->SetTextFont(62);
  text->DrawLatexNDC(0.58, 0.735, "+ 1.4 TeV (2.5 ab^{-1}) + 3 TeV (5 ab^{-1})");

  return 0;

  c1->SaveAs("HistoExample1.pdf");

  
}

